Determining universal spectra from probability distributions

The probability distribution of a two-particle correlation function computed over background auxiliary field configurations, used to generate the interactions, has been shown to inform about the spectra of universal $n$-body clusters [1]. Here, we utilize two approaches, a numerical lattice computation and an analytic expansion in the limit of large numbers of identical species, in an attempt to refine the initial predictions. Exploratory calculations in these directions are presented, and future investigations laid out.

==> make_arXiv.sh <==
#!/bin/bash

if [[ -d arXiv ]]; then
    rm -r arXiv
fi
mkdir arXiv

pdflatex nn_to_bind_or_not
bibtex nn_to_bind_or_not
pdflatex nn_to_bind_or_not
pdflatex nn_to_bind_or_not

sed 's:slaph_hexaquark/t05_tD10/::' nn_to_bind_or_not.tex \
    | sed 's:slaph_hexaquark/::' > arXiv/nn_to_bind_or_not.tex 

cp nn_to_bind_or_not.bbl arXiv/
mkdir arXiv/figures
cp figures/*.pdf arXiv/figures/
cp figures/slaph_hexaquark/*.pdf arXiv/figures/
cp figures/slaph_hexaquark/t05_tD10/*.pdf arXiv/figures/
cp affiliations.tex def.tex preamble.tex arXiv/

pushd arXiv
tar -czf nn_to_bind_or_not.tgz *
rm -r *.tex *.pdf *.bbl figures
popd


